A parallel workload has extreme variability

In both high-performance computing (HPC) environments and the public cloud, the duration of time to retrieve or save your results is simultaneously unpredictable and important to your over all resource budget. It is generally accepted ("Google: Taming the Long Latency Tail - When More Machines Equals Worse Results", Todd Hoff, highscalability.com 2012), but without a robust explanation, that identical parallel tasks do take different durations to complete -- a phenomena known as variability. This paper advances understanding of this topic. We carefully choose a model from which system-level complexity emerges that can be studied directly. We find that a generalized extreme value (GEV) model for variability naturally emerges. Using the public cloud, we find real-world observations have excellent agreement with our model. Since the GEV distribution is a limit distribution this suggests a universal property of parallel systems gated by the slowest communication element of some sort. Hence, this model is applicable to a variety of processing and IO tasks in parallel environments. These findings have important implications, ranging from characterizing ideal performance for parallel codes to detecting degraded behaviour at extreme scales.

==> timed_write.c <==
/* Code to observe GEV variability. Typically, 100 runs should
 * generate sufficient data for GEV to be confidently observed.
 * Example values:
 *     $FILESIZE = 512 // in MiB
 *     $STRIPECOUNT = 16
 *     $TARGETDIR = /mnt/lustre // on a Lustre file system.
 *
 * Ensure striping is set
 *
 *     lfs setstripe -c ${STRIPECOUNT} -s 1M $TARGETDIR"
 *
 * Run with:
 *
 *     ./timed_write $FILESIZE $TOPDIR/$runNum.dat
 *
 * Values of 'write' result, are expected to have GEV distribution.
 */
#include <stdio.h>
#include <stdlib.h>
#include <time.h>
#include <sys/time.h>
#include <fcntl.h>
#include <errno.h>
#include <string.h>

int main(int argc, char *argv[])
{
	int fd;
	int rc;
	unsigned char *bytes;
	long long write_size_mb;
	struct timeval start, end;
	long long calloc_elapsed_l, free_elapsed_l;
	long long open_elapsed_l, write_elapsed_l, close_elapsed_l;
	write_size_mb = atoll(argv[1]) * 1024 * 1024;

	printf("allocating local memory for write of %llu bytes\n", write_size_mb);

	/* gettimeofday has some known limitations:
	 * http://stackoverflow.com/questions/88/
	 * However, it should be sufficiently reliable for this experiment. */
	gettimeofday(&end, NULL);
	bytes  = calloc(write_size_mb, sizeof(unsigned char));
	if (bytes == NULL) {
		printf("can't allocate %s MiB: '%s'\n", argv[1], strerror(errno));
		return 1;
	}

	gettimeofday(&start, NULL);
	calloc_elapsed_l = (start.tv_sec * 1000000 + start.tv_usec) - 
		(end.tv_sec*1000000 + end.tv_usec);
	
	gettimeofday(&start, NULL);
	fd = open(argv[2], O_SYNC|O_WRONLY|O_CREAT, 0644);
	if (fd < 0) {
		printf("can't open file: '%s' error: '%s'\n", argv[2], strerror(errno));
		return 1;
	}
	gettimeofday(&end, NULL);
	open_elapsed_l = (end.tv_sec * 1000000 + end.tv_usec) - 
		(start.tv_sec*1000000 + start.tv_usec);

	rc = write(fd, bytes, write_size_mb * sizeof(unsigned char));
	if (rc < 0) {
		printf("can't write to this file: '%s' error: '%s'\n", argv[2], strerror(errno));
		return 1;
	}
	gettimeofday(&start, NULL);
	write_elapsed_l = (start.tv_sec * 1000000 + start.tv_usec) - 
		(end.tv_sec*1000000 + end.tv_usec);

	close(fd);
	if (fd < 0) {
		printf("can't close file: '%s' error: %s\n", argv[2], strerror(errno));
		return 1;
	}
	gettimeofday(&end, NULL);
	close_elapsed_l = (end.tv_sec * 1000000 + end.tv_usec) - 
		(start.tv_sec*1000000 + start.tv_usec);

	free(bytes);
	gettimeofday(&start, NULL);
	free_elapsed_l = (start.tv_sec * 1000000 + start.tv_usec) - 
		(end.tv_sec*1000000 + end.tv_usec);

    printf("write complete: calloc %lf open %lf write %lf close %lf free %lf total %lf\n", 
		calloc_elapsed_l/1000000.0,
		open_elapsed_l/1000000.0,
		write_elapsed_l/1000000.0,
		close_elapsed_l/1000000.0,
		free_elapsed_l/1000000.0,
		(calloc_elapsed_l
			+ open_elapsed_l 
			+ write_elapsed_l 
			+ close_elapsed_l
			+ free_elapsed_l)/1000000.0);

	return (0);
}

